Asking Too Much? The Rhetorical Role of Questions in Political Discourse

Questions play a prominent role in social interactions, performing rhetorical functions that go beyond that of simple informational exchange. The surface form of a question can signal the intention and background of the person asking it, as well as the nature of their relation with the interlocutor. While the informational nature of questions has been extensively examined in the context of question-answering applications, their rhetorical aspects have been largely understudied. In this work we introduce an unsupervised methodology for extracting surface motifs that recur in questions, and for grouping them according to their latent rhetorical role. By applying this framework to the setting of question sessions in the UK parliament, we show that the resulting typology encodes key aspects of the political discourse---such as the bifurcation in questioning behavior between government and opposition parties---and reveals new insights into the effects of a legislator's tenure and political career ambitions.

==> get_source.py <==
'''
A file to generate a clean tex file for submission.
Look at main and change the filenames. It should work.
REMOVE_CMDS defines commands that should be ignored.

usage: python get_source.py in_file out_file
'''

import shutil
import sys
import os
import re

REMOVE_CMDS = ['cut', 'omt', 'cd', 'justine','arthur','todo','tocite']
ONELINE_REMOVE_PATTERN = re.compile(r'\\(%s)\{.+\}' % '|'.join(REMOVE_CMDS))
LEFT_CMT_PATTERN = re.compile(r'\\(%s)\{' % '|'.join(REMOVE_CMDS))

def get_source_filename(filename, fout):
  cmt_depth = 0
  with open(filename) as fin:
    for line in fin:
      if line.lstrip().startswith('\\input'):
        pos = line.find('{')
        end = line.find('}', pos)
        input_file = line[pos+1:end]
        print (input_file)
        if not input_file.endswith('.tex'):
          input_file += '.tex'
        get_source_filename(input_file, fout)
        line = line[end+1:]
      if line.strip() == '\\endinput':
        break
      # remove with in one line comment
      line = re.sub(ONELINE_REMOVE_PATTERN, '', line)
      # find whether there are still comment commands and then update comment depth
      m = re.search(LEFT_CMT_PATTERN, line)
      if cmt_depth == 0 and m is not None:
        pos = m.start()
        print ('match command %s' % m.group())
        fout.write(line[:pos])
        line = line[m.end():]
        cmt_depth = 1
      i = 0
      if cmt_depth > 0:
        # check whether macro ends
        while i < len(line):
          if line[i] == '\\':
            i += 2
            continue
          if line[i] == '{':
            cmt_depth += 1
          if line[i] == '}':
            cmt_depth -= 1
            if cmt_depth == 0:
              break
          i += 1
        if cmt_depth == 0:
          i += 1
      while i < len(line):
        if line[i] == '\\':
          fout.write(line[i:i+2])
          i += 2
          continue
        if line[i] == '%':
          fout.write('%\n')
          break
        if line[i] != '\r':
          fout.write(line[i])
        i += 1


def move_figures():
  with open('submission.tex') as fin:
    for line in fin:
      first_pos = line.find('addFigure{')
      second_pos = line.find('.pdf')
      if first_pos == -1 or second_pos == -1:
        continue
      start_pos = line.find('{', first_pos + len('addFigure{'))
      filename = line[start_pos:second_pos+4].replace('{', '').replace('}', '')
      print (filename)
      path = os.path.split(filename)[0]
      if not os.path.exists('plots/%s' % path):
        os.makedirs('plots/%s' % path)
      shutil.copy('../plots/%s' % filename, 'plots/%s' % filename)


if __name__ == '__main__':
  in_file, out_file = sys.argv[1], sys.argv[2]
  print ('generate %s from %s' % (out_file, in_file))
  with open(out_file, 'w') as fout:
    get_source_filename(in_file, fout)
  # move_figures()

